Prospects for studying the mass and gas in protoclusters with future CMB observations

Protoclusters are the progenitors of massive galaxy clusters. Understanding the properties of these structures is important for building a complete picture of cluster formation and for understanding the impact of environment on galaxy evolution. Future cosmic microwave background (CMB) surveys may provide insight into the properties of protoclusters via observations of the thermal Sunyaev Zel'dovich (SZ) effect and gravitational lensing. Using realistic hydrodynamical simulations of protoclusters from the Three Hundred Project, we forecast the ability of CMB Stage 4-like (CMB-S4) experiments to detect and characterize protoclusters with observations of these two signals. For protoclusters that are the progenitors of clusters at $z = 0$ with $M_{200c} \gtrsim 10^{15}\,M_{\odot}$ we find that the S4-Ultra deep survey has a roughly 20\% chance of detecting the main halos in these structures with SNR > 5 at $z \sim 2$ and a 10\% chance of detecting them at $z \sim 2.5$, where these probabilities include the impacts of noise, CMB foregrounds, and the different possible evolutionary histories of the structures. On the other hand, if protoclusters can be identified using alternative means, such as via galaxy surveys like LSST and Euclid, CMB-S4 will be able to obtain high signal-to-noise measurements of their stacked lensing and SZ signals, providing a way to measure their average mass and gas content. With a sample of 2700 protoclusters at $z = 3$, the CMB-S4 wide survey can measure the stacked SZ signal with a signal-to-noise of 7.2, and the stacked lensing signal with a signal-to-noise of 5.7. Future CMB surveys thus offer exciting prospects for understanding the properties of protoclusters.

==> backup/profile_all_clusters.py <==
# import stuff 
import numpy as np 
import os, sys, glob
import matplotlib.pyplot as plt 
from astropy.cosmology import Planck18_arXiv_v2 as cosmo 
from astropy import units as u


# redshift according to snapshot number
REDSHIFT = {47: 4.99326066076904, 60: 3.50614939996322, 65: 3.02786341652766, 71: 2.53363815515585,
78: 2.02135620134564, 96: 1.03054911183147, 99: 0.899676083658145, 101: 0.817147830286723, 104: 0.700028949584687,
107: 0.592318669581636, 110: 0.48969048645086, 113: 0.39367689886175, 116: 0.303851582652216, 120: 0.193025064610505, 
123: 0.116132168012978, 127: 0.0212616754653474}

# resolution value according to snapshot number 
RES = {47: 0.05, 60: 0.05, 65: 0.05, 71: 0.05, 78: 0.05, 96: 1.25, 99: 1.25, 101: 1.25, 104: 1.25,
107: 1.25, 110: 1.25, 113: 1.25, 116: 1.25, 120: 1.25, 123: 1.25, 127: 1.25}


snapshot = 78
nbins = 5
theta_min = 0
theta_max = 5.0 
theta_edges = np.linspace(theta_min, theta_max, nbins+1)
theta_center = 1/2 * (theta_edges[0:-1] + theta_edges[1:])

dist_min = 0
dist_max = 5 # Mpc
dist_edges = np.linspace(dist_min, dist_max, nbins+1)
dist_center = 1/2 * (dist_edges[0:-1] + dist_edges[1:])


angle_bins = True # True: angular dist (arcmin) vs. False: physical dist (Mpc)
do_beam = True # True: gaussian filter on vs. False: gaussian filter off


def mean_and_err(clusterfile, noisefile):
   cluster = np.genfromtxt(clusterfile)
   minus129 = np.mean(np.concatenate((cluster[:128,:], cluster[129:,:]), axis=0), axis = 0)
   #print(cluster[128,:])
   y = np.mean(cluster, axis = 0)
   dim = cluster.shape
   rows = dim[0]
   noise = np.genfromtxt(noisefile)
   var = (np.var(noise, axis = 0) + np.var(y)) / rows
   std = np.sqrt(var)
   return minus129, y, std


def signal_noise(clusterfile, noisefile):
   cluster = np.genfromtxt(clusterfile)
   noise = np.genfromtxt(noisefile)
   cov = np.cov(np.transpose(noise))
   signal = np.zeros(cluster.shape[0])
   for i in range(cluster.shape[0]):
      profile_signal = cluster[i, :] # ith row
      signal_noise = np.dot(np.dot(np.transpose(profile_signal), np.linalg.inv(cov)), profile_signal) # matrix calculation 
      signal[i] = signal_noise
   return signal

cluster_files = np.sort(glob.glob('cluster{}_*.txt'.format(str(snapshot).zfill(3))))
#print(cluster_files)
noise_angle_files = np.sort(glob.glob('noise_*.txt'))
#print(noise_angle_files)
noise_dist_files = np.sort(glob.glob('noise{}_*.txt'.format(str(snapshot).zfill(3))))
#print(noise_dist_files)

signal = signal_noise(cluster_files[0], noise_dist_files[0])
# cluster - 0: angle False, gs False
# cluster - 1: angle False, gs True
# cluster - 2: angle True, gs False
# cluster - 3: angle True, gs True
# noise_dist_files:
# noise - 0: s4deep, gs False, angle False
# noise - 1: s4deep, gs True, angle False
# noise - 2: s4wide, gs False, angle False
# noise - 3: s4wide, gs True, angle False
# noise_angle_files:
# noise - 0: s4deep, gs False, angle True
# noise - 1: s4deep, gs True, angle True
# noise - 2: s4wide, gs False, angle True
# noise - 3: s4wide, gs True, angle True


"""for sig, num in zip(signal, np.arange(1, 325)):
   if num == 129:
      pass
   else:
      print(num, ':', sig)"""
plt.hist(signal, bins = 100)
plt.yscale('log')
plt.ylabel('SNR in Log Scale')
plt.title(f'z={REDSHIFT[snapshot]: .2f} / bins = 100')
plt.savefig(f'cluster_hist_{snapshot}.png')
plt.show()

#fig, ax = plt.subplots(1, 2)
#fig.set_facecolor('white')
#plt.subplots_adjust(hspace = 0.3, wspace = 0.3)

cl1_exc129, cluster1, s4deep1 = mean_and_err(cluster_files[0], noise_dist_files[0]) # Mpc, gaussian off 
cl1_exc129, cluster1, s4wide1 = mean_and_err(cluster_files[0], noise_dist_files[2]) # Mpc, gaussian off 
cl2_exc129, cluster2, s4deep2 = mean_and_err(cluster_files[1], noise_dist_files[1]) # Mpc, gaussian on 
cl2_exc129, cluster2, s4wide2 = mean_and_err(cluster_files[1], noise_dist_files[3]) # Mpc, gaussian on 

cl3_exc129, cluster3, s4deep3 = mean_and_err(cluster_files[2], noise_angle_files[0]) # arcmin, gaussian off
cl3_exc129, cluster3, s4wide3 = mean_and_err(cluster_files[2], noise_angle_files[2]) # arcmin, gaussian off
cl4_exc129, cluster4, s4deep4 = mean_and_err(cluster_files[3], noise_angle_files[1]) # arcmin, gaussian on 
cl4_exc129, cluster4, s4wide4 = mean_and_err(cluster_files[3], noise_angle_files[3]) # arcmin, gaussian on 

"""plt.errorbar(dist_center, cluster1, yerr = s4deep1, label = 'non-smooth + s4deep')
plt.errorbar(dist_center+0.1, minus129, yerr = s4deep1, label = 'minuus129 + s4deep')
plt.show()"""
#plt.errorbar(dist_center, cluster1, yerr = s4deep1, label = 'non-smooth + s4deep')
#plt.errorbar(dist_center+0.05, cluster1, yerr = s4wide1, label = 'non-smooth + s4wide')
plt.errorbar(dist_center, cluster2, yerr = s4deep2, label = '324 clusters + s4deep')
plt.errorbar(dist_center+0.05, cluster2, yerr = s4wide2, label = '324 clusters + s4wide')
plt.errorbar(dist_center+0.2, cl2_exc129, yerr = s4deep2, label = 'Exc cluster129 + s4deep')
plt.errorbar(dist_center+0.25, cl2_exc129, yerr = s4wide2, label = 'Exc cluster129 + s4wide')
plt.title(f'z ={REDSHIFT[snapshot]: .2f} / Mpc')
plt.ylabel('y')
plt.xlabel('R (Mpc)')
#plt.set_yscale('log')
plt.legend()
plt.savefig(f'cluster_{snapshot}_Mpc_Exc129.png')
plt.show()

plt.errorbar(theta_center, cluster4, yerr = s4deep3, label = '324 clusters + s4deep')
plt.errorbar(theta_center+0.05, cluster4, yerr = s4wide3, label = '324 clusters + s4wide')
plt.errorbar(theta_center+0.2, cl4_exc129, yerr = s4deep4, label = 'Exc cluster129 + s4deep')
plt.errorbar(theta_center+0.25, cl4_exc129, yerr = s4wide4, label = 'Exc cluster129 + s4wide')
plt.title(f'z ={REDSHIFT[snapshot]: .2f} / arcmin')
plt.ylabel('y')
plt.xlabel('theta (arcmin)')
#ax[1].set_yscale('log')
plt.legend()
plt.savefig(f'cluster_{snapshot}_arcmin_Exc129.png')
plt.show()


